Global Solver based on the Sperner-Lemma and Mazurkewicz-Knaster-Kuratowski-Lemma based proof of the Brouwer Fixed-Point Theorem

In this paper a fixed-point solver for mappings from a Simplex into itself that is gradient-free, global and requires $d$ function evaluations for halvening the error is presented, where $d$ is the dimension. It is based on topological arguments and uses the constructive proof of the Mazurkewicz-Knaster-Kuratowski lemma as used as part of the proof for Brouwers Fixed-Point theorem.

==> anc/knaster.py <==
## Copyright (C) 2024 Thilo Moshagen
## 
## This program is free software: you can redistribute it and/or modify it
## under the terms of the GNU General Public License as published by
## the Free Software Foundation, either version 3 of the License, or
## (at your option) any later version.
## 
## This program is distributed in the hope that it will be useful, but
## WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
## GNU General Public License for more details.
## 
## You should have received a copy of the GNU General Public License
## along with this program.  If not, see
## <https://www.gnu.org/licenses/>.
import unittest

import numpy as np
import itertools as iter
import scipy.special
import math
import csv


from functools import reduce
#for now:
import matplotlib.pyplot as plt

#dim: dim of world
#dim+1: nr of corners.
colors=['k', 'tab:orange','y','g','b','c']
markers=["s","<",">","+"]

edgeInds= np.array([])

#is brute force coverage criterium, should work if called directly
def recCoverage(c_i):
		n= c_i.shape[0]
	#for all sets:
	#for i in c_i.shape[1]:
	#for all corners:
		for j in range(0,n):
			if c_i[j][0]:
				ind = np.ones(n, bool)
				ind[j]=False
				if n==1: #all sets are in simplex
					return True
				return recCoverage(c_i[ ind, 1:])
		return False #no coverage of set i.

def isSperner( c_i):
	return recCoverage(c_i)

#Future Efficient implementation
def isSpernerEff( c_i):
	dim= c_i.shape[0]
	sperner = np.zeros(c_i.shape[1], dtype=bool)
	vacant=np.zeros(c_i.shape[1], dtype=bool)
	#loop over corners:
	useCorner = np.ones( dim, dtype=bool)
	useSets = np.ones( dim, dtype=bool)
	for i in range(0,c_i.shape[0]):
		sumMemberships= sum(c_i[i])
		sumCovered= sum(c_i[:,i])
		#Corner i not member in 
		if sumMemberships == 0 :
			raise ValueError('A Corner is in no C_i.')
		else: 
			if sumMemberships==1:
				useCorner		=False
				useSets[c_i[i]]	=False

		if sumCovered == 0: # no corner at all in set C_i 
			return False
#Sparpotential:		if  sumCovered==1:
			
	recCoverage(c_i[ useCorner, useSets])
	return np.all(sperner) 

	#needs not to be a class member. C_i n x n+1 boolean Matrix of Set C_i membership acc. to Sperner.
#Mind that this implementation can yield false alarms. This is indeed a special set coverage problem 
def isSperner_fallback( c_i):
	sperner = np.zeros(c_i.shape[1], dtype=bool)
	vacant=np.zeros(c_i.shape[1], dtype=bool)
	#loop over sets
	for i in range(0,c_i.shape[1]):
		sperner[i] =  np.any( c_i[:, i]) #general criterium??
	#rite result to some vector?
	return np.all(sperner) 


"""
def isSperner_fallback( c_i):
	sperner = np.zeros(c_i.shape, dtype=bool)
	for i in range(0,c_i.shape[0]):
		sperner = sperner |   c_i[ i] #general criterium??
	#rite result to some vector?
	return np.all(sperner) 
"""

class Knaster(object):
	#nLevel>0!
	def __init__(self, problem, domain, dim, tol, nLevel, writeFile=''):
   #lets see how to manage this:
		self.writeFile=writeFile+ '_%dd_level%d' %(dim, nLevel)
		nZeros	=20 #a priori assumption about nr of zeros
		self.eps	=  tol
		self.problem =  problem
		self.dim 	=  dim

		self.lastSimp	=0
		self.lastPt		=0
		self.lastEdge	=0
		self.nSimplices	=2*2*nZeros*nLevel +1000 # simplices containing FP are bisected twice in each level

		#simplices: list of indices into point vector
		self.simp		= np.zeros([self.nSimplices+dim, dim+1], 	dtype=np.uint32)
		#the first is empty as index 0 e.g. in Points simplex membership shall mean no further membership.
		self.simp[1,:]	= np.arange( 0,dim+1)
		self.lastSimp	= 1
		self.refFlag	= np.zeros([self.nSimplices+dim, 1], 	dtype=np.bool)
		self.refFlag[1]	= True
		#edges are all combinations of nodes:
		initialEdges	=np.array(list(iter.combinations(range( 0,dim+1)	, 2)))
		binomial		= initialEdges.shape[0]
		self.edges 		= np.zeros([binomial*self.nSimplices, 2],dtype=np.uint32)
		self.edges[0:binomial, :] = initialEdges
		self.lastEdge	= binomial
		self.edgeAge	= 2.0*np.ones([binomial*self.nSimplices, ],dtype =np.uint32)

		self.edgeAge[0:dim]=1.0
		#coords of points. correct size would be: one new point creates 2 f. subdim=1, 4f. subdim=2, 8 f. subdim=3 new simplices 
		# so at least for dim < 4 2^dim
		nPts			= binomial*self.nSimplices #zuviele, vorher: np.power(np.ceil(self.nSimplices).astype(int)+dim,2)
		self.pts		= np.zeros([nPts, dim])
		self.pts[0:dim+1,:]	= domain
		#indexed as point:##########################################################
		self.toSimp		= np.zeros([nPts, 72], 	dtype=np.uint16) 
		for i in range(0,dim+1):
			self.addToSimp(i,1)
		#How many simplices might a point belong to? 1d: 2, 2d: ca.6, 3d: 6*6*2 =72??
		self.lastPt		=self.lastPt+dim
		#correct size: See below!
		#for the algorithm itself Ci alone would be sufficient.
		self.vals		= np.zeros([nPts, dim])
		
		self.C_i		= np.zeros([nPts, dim+1],dtype=np.bool)
		for iCorner in range( 0,self.dim+1): # could be done with Id (eye?)
			self.C_i[iCorner, iCorner] = True 
		# Index of beginning of grid level in simplex
		self.nLevel		= nLevel
		self.gridLevel = np.zeros(nLevel+1)#
		self.gridLevel[1]=1
		self.ageCount = 0
		

	def calcC_i(self, iNewPt,newPt, f):
		bary 	= self.toBary( newPt.transpose())
		baryf	= self.toBary( f.transpose())
			 
		self.C_i[iNewPt]= baryf <= bary


	def addToSimp( self, iPt, iSimp) :
		if np.any(self.toSimp[iPt][1:]==iSimp): #already listed
			return
		else:
			self.toSimp[iPt][0]		+=	1
			self.toSimp[iPt][self.toSimp[iPt][0]]=iSimp

	def replaceToSimp( self, iPt, iSimpToReplace, iSimp) :
		idx = self.toSimp[iPt]==iSimpToReplace
		idx[0]=False	#not optimal
		self.toSimp[iPt][idx]=iSimp

	def start( self, title=''): #, filename='') :
		if self.writeFile:
# open the file in the write mode
			self.elementFile = open('elements'+self.writeFile+'.csv', 'w')
			# create the csv writer
			self.elementWriter = csv.writer(self.elementFile)

		self.doubleStep(  0)
		if self.dim ==2:
			self.plotEdges(title, self.writeFile)
		elif self.dim==3:
			self.plotEdges3(title, self.writeFile)
		#plt.show()
		
		if self.writeFile:
			self.elementFile.close()
			np.savetxt('edges'+self.writeFile+'.csv', 	self.edges, delimiter=",", fmt='%d', header='edges')
			np.savetxt('edgeAge'+self.writeFile+'.csv', self.edgeAge, delimiter=",",fmt='%d', header='edgesAge')
			np.savetxt('pts'+self.writeFile+'.csv', 	self.pts, 	delimiter=",",fmt='%.5f', header='Points')


		print("points")
		print(self.pts[0:self.lastPt+1, : ])


#for testing purposes:
	def step( self,  level) :
		if level >= self.nLevel:
			return
		for iEdge in range(0, self.lastEdge):
			if self.edgeAge[iEdge]< 2: #now having edge ages 1 and 2 scipy.special.binom(self.dim+1,2)-1:
				#refine only the oldest edges
				self.edgeAge[iEdge]=self.edgeAge[iEdge]+1 # age advances by two on each level
				continue
			self.bisect( iEdge)
		self.step( level+1 )

	def doubleStep( self,  level) :
		if level >= self.nLevel:
			return
		#The outer  loop makes the algorithm bisect first the older and not bisected edges,
		# then the bisected ones.
		for iEdge in range(0, self.lastEdge):
			self.edgeAge[iEdge]=self.edgeAge[iEdge]+2 # age advances by two on each level
		for iEdge in range(0, self.lastEdge):
#				if self.edgeAge[iEdge]< scipy.special.binom(self.dim+1,2)-1:
			refFlag = 0
			if self.edgeAge[iEdge]> 2+self.ageCount+1:
					#refine only the oldest edges. As two ages are added in each step
					 #one remains unrefined and is refined in the next step.
					self.bisect( iEdge)
					refFlag = 1
		if refFlag:
			self.ageCount = self.ageCount +1 #count incremented as edgeAges incremented by 2, but only one layer treated
		else:
			for iEdge in range(0, self.lastEdge):
#				if self.edgeAge[iEdge]< scipy.special.binom(self.dim+1,2)-1:
				if self.edgeAge[iEdge]> 2+self.ageCount:
					#refine only the oldest edges. As two ages are added in each step
					 #one remains unrefined and is refined in the next step.
					self.bisect( iEdge)
					#no count increase 

		self.doubleStep( level+1 )
 			
		
	def bisect(self,iEdge):
		iNewPt	=  self.lastPt+1
		i		= self.edges[iEdge][0]
		j		= self.edges[iEdge][1]
		pti		= self.pts[i]
		ptj		= self.pts[j]
		#first entry of toSimp 
		iSimps 	= np.intersect1d(self.toSimp[i][1:self.toSimp[i][0]+1], self.toSimp[j][1:self.toSimp[j][0]+1] ) # assume_unique=true # replace by algo that uses order!
		refFlag = False
		for iSimp in iSimps:
			refFlag = refFlag | self.refFlag[iSimp] #oder vektorweise??
		if refFlag ==False: # kante kann nicht refined sein in diesem Durchgang. | self.refined[iSimp]==True:
			#continue
			return 
		newPt 	=	self.pts[iNewPt]=0.5*(pti+ptj)
		#self.pts[iNewPt,:] = newPt
		f 		= self.problem(newPt)
		self.lastPt = iNewPt
		self.vals[iNewPt,:] = f
		self.calcC_i( iNewPt,newPt, f)
		##bary 	= self.toBary( newPt.transpose())
		##baryf	= self.toBary( f.transpose())
		#before: 
		###self.C_i[iNewPt]= baryf <= bary
		#edges cleared from C_m (opposite) memberships:
		#self.C_i[iNewPt] =  
		#C_i= np.bitwise_and(bary>0, (baryf <= bary)) 
		#new: Clear C_i up to one entry, 
		#using only top bit. TODO: Is this arbitrary??
		#self.C_i[iNewPt, np.argwhere(C_i)[0]]=1
		#refine all simps containing our edge. First our edge:
		#self.edges[self.lastEdge][0] = iNewPt 
		#self.edges[self.lastEdge][1] = j 
		#self.edgeAge[self.lastEdge]	= 0 
		#self.lastEdge		= self.lastEdge +1
		# combine new point with all points in simplices around new pt in our edge
		iPtsAround	= reduce(np.union1d, self.simp[iSimps])
		# unnoetig: noch gar kein neuer simp angeleg. ptsAround	= ptsAround[ptsAround!=iNewPt]
		for iSimp in iSimps:
			#one to new space
			self.lastSimp  		= self.lastSimp+1
			self.simp[self.lastSimp] 	= self.simp[iSimp]
			self.simp[self.lastSimp][	self.simp[self.lastSimp]== self.edges[iEdge][1]] = iNewPt	
			self.refFlag[self.lastSimp]	= isSperner(self.C_i[self.simp[self.lastSimp]])

			#one reuses space
			self.simp[iSimp][	self.simp[iSimp]== self.edges[iEdge][0]] = iNewPt	
			self.refFlag[iSimp]	= isSperner(self.C_i[self.simp[iSimp]])
			#newPt belongs to "old" simplex iSimp 
			self.addToSimp( iNewPt, iSimp) 

			iPtCommonFace=np.intersect1d(self.simp[self.lastSimp], self.simp[iSimp])
			for iPt in iPtCommonFace:#pts on the common face belong to "old" (already set) and new simp, the latter is added
				self.addToSimp( iPt, self.lastSimp) 
			iPtOnlyNewSimp=np.setdiff1d(self.simp[self.lastSimp], iPtCommonFace)
			for iPt in iPtOnlyNewSimp:#pts on the common face belong to "old" (already set) and new simp, the latter is added
				self.replaceToSimp( iPt, iSimp, self.lastSimp) 
			#for iPt in self.simp[iSimp]:
			#an Stelle iSimp steht einer der neuen. Für seine Punkte ist die alte Simplexzugehoerigkeit die selbe wie die neue. 
			#self.addToSimp( iNewPt, iSimp) 


		#now the new edges from each corner  to the new one:
		#overwrite the splitted one
		#overwrittenEdge=self.edges[	iEdge] Reference!!!
		for k, corner in zip([iEdge,self.lastEdge],  [i, j]):	
			self.edges[k][0] = corner #self.edges[i,corner]  #iPtsAround[corner] #Warum auf den Punkt??
			self.edges[k][1] = iNewPt 
			self.edgeAge[k]  = 0 
		self.lastEdge			= self.lastEdge +1

		for k in np.setdiff1d( 	iPtsAround, [i, j]):  #[2:]:
			
			self.edges[self.lastEdge][0] = k 
			self.edges[self.lastEdge][1] = iNewPt 
			self.edgeAge[self.lastEdge]  = 1 
			self.lastEdge			= self.lastEdge +1
			
		#gibts noch nicht, unnoetig?? self.refined[iEdge] = 1 


	
	def area(self):
		corners = self.pts[self.i_corners,:]#.transpose()
		edges=(corners[0:self.dim,:]-corners[self.dim, :]).transpose()
		#divide by what??
		return np.abs(np.linalg.det(edges)/self.dim)


	def toBary(self, x):
		#corners = self.pts[self.simp[1],:]#.transpose() Falsch wg Überschreibung. Funktioniert ziemlich gut auch hiermit... warum???
		corners =  self.pts[np.arange( 0,self.dim+1)] #the first d+1 points.
		bary=np.zeros(self.dim+1)
		edges=(corners[0:self.dim,:]-corners[self.dim, :]).transpose()
		x=(x.transpose()-corners[self.dim,:]).transpose()
		bary[0:self.dim]= np.linalg.solve(edges, x).transpose()
		bary[self.dim]=1.0-np.sum(bary)
		return bary


	def plotEdgesFallback(self, title='', filename='' ):
		fig = plt.figure()
		ax 	= plt.axes()
		for edge in self.edges:
			pts=self.pts[edge]
			ax.plot(pts[:,0], pts[:,1])
		plt.title(title)
		ax.grid()
		if filename:
			plt.savefig(filename+'.pdf')

		plt.show()

	def plotEdges(self, title='', filename='' ):
		fig = plt.figure()
		self.ax 	= plt.axes()
		for simp in self.simp[:self.lastSimp+1]:
			#print(simp)
			pts=np.vstack([self.pts[simp], self.pts[simp[0]]])
			print(pts)
			self.ax.plot(pts[:,0], pts[:,1])
		for pt in range(0,self.lastPt+1):
			for i in range(0,self.dim+1):
				if self.C_i[pt][i]:
					self.ax.scatter(self.pts[pt,0], self.pts[pt,1], 120*np.power(0.8,i), colors[i], markers[i])
		plt.title(title)
		plt.xlabel('x')
		plt.ylabel('y')
		self.ax.grid()
		if filename:
			plt.savefig(filename+'.pdf')
		plt.show()


	def plotEdges3(self, title='', filename=''):
		fig = plt.figure( figsize=(8, 8))
		self.ax 	=  fig.add_subplot(projection='3d')
#plt.axes(projection='3d')
		for edge in self.edges:
			pts=self.pts[edge]
			self.ax.plot3D(pts[:,0],pts[:,1],pts[:,2])
		for pt in range(0,self.lastPt+1):
			for i in range(0,self.dim+1):
				if self.C_i[pt][i]:
					self.ax.scatter(self.pts[pt,0], self.pts[pt,1], self.pts[pt,2],s=80*np.power(0.7,i), c=colors[i], marker= markers[i])#momentan besser ohne Marker. , [120*np.power(0.8,i)])#, ['r'])# Dies geht nicht mehr, sieht c als Teil v. s an: Eher ein bug als alles Andere., colors[i])#, markers[i])
		plt.title(title)
		plt.xlabel('x')
		plt.ylabel('y')
		self.ax.set_zlabel('z')
		self.ax.grid()
		if filename:
			plt.savefig(filename+'.pdf')
		plt.show()


if __name__ == '__main__':
	import unittest_knaster
	unittest_knaster
   #unittest.main() 


==> anc/knasterMaxCi.py <==
## Copyright (C) 2024 Thilo Moshagen
## 
## This program is free software: you can redistribute it and/or modify it
## under the terms of the GNU General Public License as published by
## the Free Software Foundation, either version 3 of the License, or
## (at your option) any later version.
## 
## This program is distributed in the hope that it will be useful, but
## WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
## GNU General Public License for more details.
## 
## You should have received a copy of the GNU General Public License
## along with this program.  If not, see
## <https://www.gnu.org/licenses/>.
import unittest

import numpy as np
import itertools as iter
import scipy.special
import math
import csv

from knaster import Knaster
from functools import reduce
#for now:
import matplotlib.pyplot as plt


class KnasterMaxCi(Knaster):


	def calcC_i(self, iNewPt,newPt, f):
		bary 	= self.toBary( newPt.transpose())
		baryf	= self.toBary( f.transpose())
		#ind =  np.argmax(bary- baryf) gives only first max
		max =  np.max(bary- baryf)
		ind=np.argwhere(bary- baryf>=max)
		self.C_i[iNewPt][ind]= True




if __name__ == '__main__':
	import unittest_knasterMaxCi
	unittest_knasterMaxCi
   #unittest.main() 


==> anc/unittest_knaster.py <==
## Copyright (C) 2024 mosthi
## 
## This program is free software: you can redistribute it and/or modify it
## under the terms of the GNU General Public License as published by
## the Free Software Foundation, either version 3 of the License, or
## (at your option) any later version.
## 
## This program is distributed in the hope that it will be useful, but
## WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
## GNU General Public License for more details.
## 
## You should have received a copy of the GNU General Public License
## along with this program.  If not, see
## <https://www.gnu.org/licenses/>.
import unittest
import knaster
import numpy as np
import pylab as pl

#run one test by:
#python -m unittest test_module.TestClass.test_method

class TestKnaster(unittest.TestCase):
    def assertVecEqual(self, it1, it2, delta = 10):
            self.assertEqual( list(np.around(it1,delta)), list(np.around(it2,delta)))  

    def assertFieldEqual(self, it1, it2, delta = 10):
        self.assertVecEqual(it1.shape,it2.shape, 0)
        for i in range(0,it1.shape[0]):
            self.assertVecEqual( it1[i], it2[i], delta )
    """
    Tests 
    """
 
    def test_init(self):
        for dim in range(1,4):
            print('dim: {}'.format(dim))
            #initial simplex:
            pts=np.zeros([dim+1,dim])
            for i in range(0,dim):
                pts[i+1,i]=1.0
            corners= np.arange(0,dim+1)
            #def __init__(self, problem, domain, dim, tol, nLevel):
            problem= lambda x:0

            alg = knaster.Knaster(problem, pts, dim, 0, 2)
            self.assertVecEqual(alg.simp[1], corners, delta=6)
            if dim==1:
                self.assertVecEqual(alg.pts[0:dim+1], pts, delta=6)
            else:
                self.assertFieldEqual(alg.pts[0:dim+1], pts, delta=6)
                #self.assertFieldEqual(alg.simp[1], corners, delta=6)
 


    def test_toBary(self):
        for dim in range(1,4):
            print('dim: {}'.format(dim))
            #initial simplex:
            pts=np.zeros([dim+1,dim])
            for i in range(0,dim):
                pts[i+1,i]=1.0

            corners= np.arange(0,dim+1)
            #def __init__(self, problem, domain, dim, tol, nLevel):
            problem= lambda x:0

            alg = knaster.Knaster(problem, pts, dim, 0, 2)
            #s=knaster.Simplex(  dim, tree, corners)
             #Coords: origin  and dim unit vectors.
             #true lambda: the middle of the simplex:
            baryTrue = (1/(dim+1))*np.ones([dim+1,1])
            pts=alg.pts[0:dim+1,:].transpose()
            newpt=np.matmul(pts, baryTrue)
            bary = alg.toBary(newpt)
            self.assertVecEqual(bary, baryTrue)

#
    # Todo:
    def test_isSperner(self):
        dim=3
        for i in range(0,2):
            C_i=np.eye(dim+1,dim+1,dtype=bool)
            expected    = True
        #flag = knaster.isSperner_fallback(C_i)
            if i==1: 
                C_i[3,3]    = False
                expected    = False
            flag = knaster.isSperner_fallback(C_i)
            self.assertEqual(flag, expected)
            flag = knaster.isSperner(C_i)
            self.assertEqual(flag, expected)

    def test_step(self):
        print('dim=2, splitting by bisection at center of edge')
        dim=2
        pts=np.zeros([dim+1,dim],int)
        for i in range(0,dim):
            pts[i+1,i]=1

        problem= lambda x:x
        algo = knaster.Knaster(problem, pts, dim, 0, 1)#1 refinement
        algo.step(0)
        algo.plotEdges('test_step 2d: 1 edge refined')
        edges=np.array([[0, 1], [0, 2], 
        [1, 3],
       [2, 3],
       [0, 3], [0, 0]])
        simps = np.array([[0, 0, 0],
       #[0, 1, 2],
       [0, 3, 2],
       [0, 1, 3],
       [0, 0, 0]], dtype=np.uint32)
        toSimp=np.array([[2, 1, 2, 0],[1, 2, 0 ,0 ] ,
                        [1, 1, 0 ,0 ],[2, 1, 2, 0],  [0, 0, 0, 0]])

        self.assertFieldEqual(algo.edges[0:2*(dim+1)], edges, delta=6)
        self.assertFieldEqual(algo.simp[0:4], simps, delta=6)
        self.assertFieldEqual(algo.toSimp[0:5,0:4], toSimp, delta=6) #how many edges??
 

        print('dim=3')
        dim=3
        pts=np.zeros([dim+1,dim],int)
        for i in range(0,dim):
            pts[i+1,i]=1

        problem= lambda x:x
        algo = knaster.Knaster(problem, pts, dim, 0, 1)#1 refinement
        algo.step(0)
        algo.plotEdges3('test_step 3d: 1 edge refined')
        edges=np.array([[0, 1],
       [0, 2],
       [0, 3],
       [1, 4],
       [1, 5],
       [2, 6],
       [2, 4],
       [0, 4],
       [3, 4],
       [3, 5],
       [0, 5],
       [4, 5],
       [3, 6],
       [0, 6],
       [4, 6],
       [0, 0]]
       )
        simps = np.array([[0, 0, 0, 0],
       [0, 4, 6, 3],
       [0, 5, 4, 3],
       [0, 1, 4, 5],
       [0, 4, 2, 6],
       [0, 0, 0, 0]], dtype=np.uint32)
        self.assertFieldEqual(algo.edges[0:16], edges, delta=6) #how many edges??
        self.assertFieldEqual(algo.simp[0:6], simps, delta=6)

        
    def __test_twoSteps(self):
        for dim in [2]:
            print('dim=2, splitting twice by bisection at center of edge')
            pts=np.zeros([dim+1,dim],int)
            for i in range(0,dim):
                pts[i+1,i]=1

            problem= lambda x:x
            algo = knaster.Knaster(problem, pts, dim, 0,2)#2 refinements
            algo.step(0)
            algo.plotEdges('test_twoSteps : 2 edges refined')
            if dim==2:
                edges=np.array([[0, 1],[0, 4],  [0, 3],
                [1, 3],    [2, 3],  [3, 4],  [2, 4],    [0, 0]])
                self.assertFieldEqual(algo.edges[0:8], edges, delta=6) #how many edges??

    def test_doubleSteps(self):
        for dim in [2]:
            print('dim=2, splitting twice by bisection at center of edge')
            pts=np.zeros([dim+1,dim],int)
            for i in range(0,dim):
                pts[i+1,i]=1

            problem= lambda x:x
            algo = knaster.Knaster(problem, pts, dim, 0,1)#1 step - 2 refinements
            algo.doubleStep(0)
            algo.plotEdges('test_doubleStep : 2 edges refined')
            if dim==2:
                edges=np.array([[0, 1],
                [0, 2],
                [1, 3],
                [2, 3],
                [0, 3],
                [0, 0],
                [0, 0],
                [0, 0]])
                self.assertFieldEqual(algo.edges[0:8], edges, delta=6) #how many edges??


    def test_knaster(self):
        for dim in [2,3]:
            pts=np.zeros([dim+1,dim],int)
            for i in range(0,dim):
                pts[i+1,i]=1

            problem= lambda x:x/(2*dim)+1/(2*dim)-0.001
            algo = knaster.Knaster(problem, pts, dim, 0.01, dim*2, 'x2d+1_2d' )# vorher, unsinnige Problembez.:'x2%d+1_%dd' %(dim, dim)) #vorher:8
            algo.start('test_knaster (x+1)/2d, dim= %d ' %dim)

            print('expected result: Pts slightly below middle of the simplex')
            #print(algo.pts)
            if dim==2:
                pts = np.array([[0,0], [1,0], [0,1], [  0.5, 0.5],[0.5 , 0.],[0. , 0.5]])
                self.assertFieldEqual(algo.pts[0:6], pts, delta=6) #how many edges??


        print('dim=2, Fixed-Point of y=x/2 is (0,0).\n This test proves that Algo can deal with an initial corner being the fixed point.')
        dim=2
        pts=np.zeros([dim+1,dim],int)
        for i in range(0,dim):
            pts[i+1,i]=1

        problem= lambda x:x/2
    #elements volume after one d-section is 1/12
        algo = knaster.Knaster(problem, pts, dim, 0.001, 12, 'xHalf2d')#8 /48-0.001)
        algo.start('test_knaster x/2')
        #pl.savefig('xHalf2d.pdf')

        print('expected result: triangles around (0.0)')
        newPts = np.array([[  0.5, 0.5],[0. , 0.5],[0.5 , 0.]])
        #for i in [0,1,2]:
         #   self.assertVecEqual(algo.tree.pts[i+4], newPts[i], delta=5)

        print('dim=2, Fixed-Point of y=2x^2 is (0,0), (0 ,0.5), (0.5,0) and (0.5,0.5)')
        dim=2
        pts=np.zeros([dim+1,dim],int)
        for i in range(0,dim):
            pts[i+1,i]=1

        problem= lambda x: np.array([2*np.square(x[0]), 2*np.square(x[1])])
    #elements volume after one d-section is 1/12
        algo = knaster.Knaster(problem, pts, dim, 0.001, 16,'2xSquared2d')
        algo.start('test_knaster, y=2x^2 ')
        #pl.savefig('2xSquared2d.pdf')

        print('expected result: triangles around (0.0), (0, 0.5), (0.5 ,0) and (0.5, 0.5)')
        newPts = np.array([[  0.5, 0.5],[0. , 0.5],[0.5 , 0.]])
       #for i in [0,1,2]:
         #   self.assertVecEqual(algo.tree.pts[i+4], newPts[i], delta=5)


        print('dim=2, FPs of switching x and y')
        dim=2
        pts=np.zeros([dim+1,dim],int)
        for i in range(0,dim):
            pts[i+1,i]=1

        problem= lambda x: np.array([x[1],x[0]])
        algo = knaster.Knaster(problem, pts, dim, 0.001, 16,'switchXY2d') # 12
        algo.start('test_knaster,switching x and y')
        #pl.savefig('switchXY2d.pdf')

        print('expected result: Refinement along y=x ')#Pts in the middle of the faces')
     #   newPts = np.array([[  0.5, 0.5],[0. , 0.5],[0.5 , 0.]])
     #   for i in [0,1,2]:
     #       self.assertVecEqual(algo.tree.pts[i+4], newPts[i], delta=5)

      
        #TODO: rotation round axis x=y=z
        dim=3
        problem= lambda x: np.array([x[1],x[2], x[0]])
       #algo = knaster.Knaster(problem, pts, dim, 0.001)
        #algo.start()

 
 


if __name__ == '__main__':
	suite = unittest.TestLoader().loadTestsFromTestCase(TestKnaster) #StandardStep)#.loadTestsFromTestCase(TestSaveVec)
	#suite.addTest(unittest.makeSuite(TestSaveVec))#, prefix, sortUsing, suiteClass))
	#suite.addTest(unittest.makeSuite(TestPowerStep))#, prefix, sortUsing, suiteClass))
	unittest.TextTestRunner(verbosity=2).run(suite)


==> anc/unittest_knasterMaxCi.py <==
## Copyright (C) 2024 mosthi
## 
## This program is free software: you can redistribute it and/or modify it
## under the terms of the GNU General Public License as published by
## the Free Software Foundation, either version 3 of the License, or
## (at your option) any later version.
## 
## This program is distributed in the hope that it will be useful, but
## WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
## GNU General Public License for more details.
## 
## You should have received a copy of the GNU General Public License
## along with this program.  If not, see
## <https://www.gnu.org/licenses/>.
import unittest
import knaster
import knasterMaxCi
import numpy as np
import pylab as pl

#run one test by:
#python -m unittest test_module.TestClass.test_method

class TestKnasterMaxCi(unittest.TestCase):
    def assertVecEqual(self, it1, it2, delta = 10):
            self.assertEqual( list(np.around(it1,delta)), list(np.around(it2,delta)))  

    def assertFieldEqual(self, it1, it2, delta = 10):
        self.assertVecEqual(it1.shape,it2.shape, 0)
        for i in range(0,it1.shape[0]):
            self.assertVecEqual( it1[i], it2[i], delta )
    """
    Tests 
    """
 
    def __test_init(self):
        for dim in range(1,4):
            print('dim: {}'.format(dim))
            #initial simplex:
            pts=np.zeros([dim+1,dim])
            for i in range(0,dim):
                pts[i+1,i]=1.0
            corners= np.arange(0,dim+1)
            #def __init__(self, problem, domain, dim, tol, nLevel):
            problem= lambda x:0

            alg = knasterMaxCi.KnasterMaxCi(problem, pts, dim, 0, 2)
            self.assertVecEqual(alg.simp[1], corners, delta=6)
            if dim==1:
                self.assertVecEqual(alg.pts[0:dim+1], pts, delta=6)
            else:
                self.assertFieldEqual(alg.pts[0:dim+1], pts, delta=6)
                #self.assertFieldEqual(alg.simp[1], corners, delta=6)
 


    def __test_toBary(self):
        for dim in range(1,4):
            print('dim: {}'.format(dim))
            #initial simplex:
            pts=np.zeros([dim+1,dim])
            for i in range(0,dim):
                pts[i+1,i]=1.0

            corners= np.arange(0,dim+1)
            #def __init__(self, problem, domain, dim, tol, nLevel):
            problem= lambda x:0

            alg = knaster.Knaster(problem, pts, dim, 0, 2)
            #s=knaster.Simplex(  dim, tree, corners)
             #Coords: origin  and dim unit vectors.
             #true lambda: the middle of the simplex:
            baryTrue = (1/(dim+1))*np.ones([dim+1,1])
            pts=alg.pts[0:dim+1,:].transpose()
            newpt=np.matmul(pts, baryTrue)
            bary = alg.toBary(newpt)
            self.assertVecEqual(bary, baryTrue)

#
    
    def test_step(self):
        print('dim=2, splitting by bisection at center of edge')
        dim=2
        pts=np.zeros([dim+1,dim],int)
        for i in range(0,dim):
            pts[i+1,i]=1

        problem= lambda x:x
        algo = knasterMaxCi.KnasterMaxCi(problem, pts, dim, 0, 1)#1 refinement
        algo.step(0)
        algo.plotEdges('test_step 2d: 1 edge refined')
        edges=np.array([[0, 1], [0, 2], 
        [1, 3],
       [2, 3],
       [0, 3], [0, 0]])
        simps = np.array([[0, 0, 0],
       #[0, 1, 2],
       [0, 3, 2],
       [0, 1, 3],
       [0, 0, 0]], dtype=np.uint32)
        toSimp=np.array([[2, 1, 2, 0],[1, 2, 0 ,0 ] ,
                        [1, 1, 0 ,0 ],[2, 1, 2, 0],  [0, 0, 0, 0]])

        #self.assertFieldEqual(algo.edges[0:2*(dim+1)], edges, delta=6)
        #self.assertFieldEqual(algo.simp[0:4], simps, delta=6)
        #self.assertFieldEqual(algo.toSimp[0:5,0:4], toSimp, delta=6) #how many edges??
 

        print('dim=3')
        dim=3
        pts=np.zeros([dim+1,dim],int)
        for i in range(0,dim):
            pts[i+1,i]=1

        problem= lambda x:x
        algo = knasterMaxCi.KnasterMaxCi(problem, pts, dim, 0, 1)#1 refinement
        algo.step(0)
        algo.plotEdges3('test_step 3d: 1 edge refined')
        edges=np.array([[0, 1],
       [0, 2],
       [0, 3],
       [1, 4],
       [1, 5],
       [2, 6],
       [2, 4],
       [0, 4],
       [3, 4],
       [3, 5],
       [0, 5],
       [4, 5],
       [3, 6],
       [0, 6],
       [4, 6],
       [0, 0]]
       )
        simps = np.array([[0, 0, 0, 0],
       [0, 4, 6, 3],
       [0, 5, 4, 3],
       [0, 1, 4, 5],
       [0, 4, 2, 6],
       [0, 0, 0, 0]], dtype=np.uint32)
        #self.assertFieldEqual(algo.edges[0:16], edges, delta=6) #how many edges??
        #self.assertFieldEqual(algo.simp[0:6], simps, delta=6)

        
    def __test_twoSteps(self):
        for dim in [2]:
            print('dim=2, splitting twice by bisection at center of edge')
            pts=np.zeros([dim+1,dim],int)
            for i in range(0,dim):
                pts[i+1,i]=1

            problem= lambda x:x
            algo = knasterMaxCi.KnasterMaxCi(problem, pts, dim, 0,2)#2 refinements
            algo.step(0)
            algo.plotEdges('test_twoSteps : 2 edges refined')
            if False: # dim==2:
                edges=np.array([[0, 1],[0, 4],  [0, 3],
                [1, 3],    [2, 3],  [3, 4],  [2, 4],    [0, 0]])
                self.assertFieldEqual(algo.edges[0:8], edges, delta=6) #how many edges??

    def test_doubleSteps(self):
        for dim in [2]:
            print('dim=2, splitting twice by bisection at center of edge')
            pts=np.zeros([dim+1,dim],int)
            for i in range(0,dim):
                pts[i+1,i]=1

            problem= lambda x:x
            algo = knasterMaxCi.KnasterMaxCi(problem, pts, dim, 0,1)#1 step - 2 refinements
            algo.doubleStep(0)
            algo.plotEdges('test_doubleStep : 2 edges refined')
            if False: #dim==2:
                edges=np.array([[0, 1],
                [0, 2],
                [1, 3],
                [2, 3],
                [0, 3],
                [0, 0],
                [0, 0],
                [0, 0]])
                self.assertFieldEqual(algo.edges[0:8], edges, delta=6) #how many edges??


    def test_knasterMaxCi(self):
        for dim in [2,3]:
            pts=np.zeros([dim+1,dim],int)
            for i in range(0,dim):
                pts[i+1,i]=1

            problem= lambda x:x/(2*dim)+1/(2*dim)-0.001
            algo = knasterMaxCi.KnasterMaxCi(problem, pts, dim, 0.01, dim*3, 'x2d+1_2d' )# vorher, unsinnige Problembez.:'x2%d+1_%dd' %(dim, dim)) #vorher:8
            algo.start('test_knasterMaxCi (x+1)/2d, dim= %d ' %dim)

            print('expected result: Pts slightly below middle of the simplex')
            #print(algo.pts)
            if False: #dim==2:
                pts = np.array([[0,0], [1,0], [0,1], [  0.5, 0.5],[0.5 , 0.],[0. , 0.5]])
                self.assertFieldEqual(algo.pts[0:6], pts, delta=6) #how many edges??


        print('dim=2, Fixed-Point of y=x/2 is (0,0).\n This test proves that Algo can deal with an initial corner being the fixed point.')
        dim=2
        pts=np.zeros([dim+1,dim],int)
        for i in range(0,dim):
            pts[i+1,i]=1

        problem= lambda x:x/2
    #elements volume after one d-section is 1/12
        algo = knasterMaxCi.KnasterMaxCi(problem, pts, dim, 0.001, 12, 'xHalf2d')#8 /48-0.001)
        algo.start('test_knasterMaxCi x/2')
        #pl.savefig('xHalf2d.pdf')

        print('expected result: triangles around (0.0)')
        newPts = np.array([[  0.5, 0.5],[0. , 0.5],[0.5 , 0.]])
        #for i in [0,1,2]:
         #   self.assertVecEqual(algo.tree.pts[i+4], newPts[i], delta=5)

        print('dim=2, Fixed-Point of y=2x^2 is (0,0), (0 ,0.5), (0.5,0) and (0.5,0.5)')
        dim=2
        pts=np.zeros([dim+1,dim],int)
        for i in range(0,dim):
            pts[i+1,i]=1

        problem= lambda x: np.array([2*np.square(x[0]), 2*np.square(x[1])])
    #elements volume after one d-section is 1/12
        algo = knasterMaxCi.KnasterMaxCi(problem, pts, dim, 0.001, 16,'2xSquared2d')
        algo.start('test_knasterMaxCi, y=2x^2 ')
        #pl.savefig('2xSquared2d.pdf')

        print('expected result: triangles around (0.0), (0, 0.5), (0.5 ,0) and (0.5, 0.5)')
        newPts = np.array([[  0.5, 0.5],[0. , 0.5],[0.5 , 0.]])
       #for i in [0,1,2]:
         #   self.assertVecEqual(algo.tree.pts[i+4], newPts[i], delta=5)


        print('dim=2, FPs of switching x and y')
        dim=2
        pts=np.zeros([dim+1,dim],int)
        for i in range(0,dim):
            pts[i+1,i]=1

        problem= lambda x: np.array([x[1],x[0]])
        algo = knasterMaxCi.KnasterMaxCi(problem, pts, dim, 0.001, 16,'switchXY2d') # 12
        algo.start('test_knasterMaxCi,switching x and y')
        #pl.savefig('switchXY2d.pdf')

        print('expected result: Refinement along y=x ')#Pts in the middle of the faces')
     #   newPts = np.array([[  0.5, 0.5],[0. , 0.5],[0.5 , 0.]])
     #   for i in [0,1,2]:
     #       self.assertVecEqual(algo.tree.pts[i+4], newPts[i], delta=5)

      
        #TODO: rotation round axis x=y=z
        dim=3
        problem= lambda x: np.array([x[1],x[2], x[0]])
       #algo = knaster.Knaster(problem, pts, dim, 0.001)
        #algo.start()

 
 


if __name__ == '__main__':
	suite = unittest.TestLoader().loadTestsFromTestCase(TestKnasterMaxCi) #StandardStep)#.loadTestsFromTestCase(TestSaveVec)
	#suite.addTest(unittest.makeSuite(TestSaveVec))#, prefix, sortUsing, suiteClass))
	#suite.addTest(unittest.makeSuite(TestPowerStep))#, prefix, sortUsing, suiteClass))
	unittest.TextTestRunner(verbosity=2).run(suite)

